Estimation of the Label-Noise Transition Matrix with Performance Guarantees via Selective Classification

Modern machine learning depends heavily on massive datasets, but obtaining high-quality annotations at scale is often expensive. As a result, learning from noisily-labeled data has become common, making accurate estimation of the label-noise transition matrix crucial. However, existing transition matrix estimators rely on the fragile estimation of class-posteriors and do not provide finite-sample performance guarantees. In this work, we propose a novel methodology to estimate the transition matrix based on one-sided selective classification. This approach bypasses class-posterior estimation, provides finite-sample performance guarantees, and leverages flexible learning methods for binary classification. Moreover, we introduce effective algorithms to implement the proposed methodology and provide their refined finite-sample performance bounds.

==> code/matlab/anchor_based.m <==
function T_tilde = anchor_based(X, Y_tilde, num_classes, method)
    
    switch method
        case "fitcnet"
            model = fitcnet(X, Y_tilde,'LayerSizes',[128,64],'Lambda',0.001);
        case "logistic"
            model = fitcnet(X, Y_tilde,'LayerSizes',[],'Lambda',0.001);
        case "randomforest"
	        t = templateTree('MaxNumSplits', 200, 'MinLeafSize', 5, 'NumPredictorsToSample', sqrt(size(X,2)));
            model = fitcensemble(X, Y_tilde, 'Method', 'Bag', 'NumLearningCycles', 300, 'Learners', t );
    end
    
    T_tilde = zeros(num_classes);
    [~,probs] = predict(model,X);
    
    for j = 1:num_classes 
        [~,I] = sort(probs(:,j));
        a = I(ceil(length(I)*0.97));
        T_tilde(:,j) = probs(a,:)';
    end
end



==> code/matlab/cost.m <==
function T_hat = cost(X, Y_tilde, num_classes, eps, N_plus, method)

    [n, d] = size(X);

    
    if isempty(eps), eps = 0.05; end
    if isempty(N_plus), N_plus = n/200; end

    
    idx = randperm(n);
    mid = floor(n/2);
    S1_idx = idx(1:mid);
    S2_idx = idx(mid+1:end);

    X1 = X(S1_idx, :); Y1 = Y_tilde(S1_idx);
    X2 = X(S2_idx, :); Y2 = Y_tilde(S2_idx);

    n1 = size(X1, 1);
    m2 = size(X2, 1);
    T_hat = zeros(num_classes, num_classes);
    c_grid = eps:eps:(1-eps);
    Q = numel(c_grid);


    t_tree = [];
    if strcmpi(method, "randomforest")
        t_tree = templateTree('MaxNumSplits', 200, 'MinLeafSize', 5, 'NumPredictorsToSample', round(sqrt(d))); % d is size(X_aug,2)
    end

    task_j = repelem(1:num_classes, Q);
    task_c = repmat(c_grid, 1, num_classes);
    total_tasks = num_classes * Q;

    T_jj_task = -Inf(1, total_tasks);
    coverage_task = false(m2, total_tasks);

    parfor t = 1:total_tasks

        maxNumCompThreads(1);

        j = task_j(t);
        c = task_c(t);

        mask_not_j = (Y1 ~= j);
        X_not_j = X1(mask_not_j, :);
        n_not_j = size(X_not_j, 1);

        X_aug = [X1; X_not_j];
        Y_aug = [ones(n1, 1); -ones(n_not_j, 1)];
        W_aug = [ones(n1, 1) * c; ones(n_not_j, 1)];

        switch method
            case "logistic"
                model = fitclinear(X_aug, Y_aug, 'Weights', W_aug, 'Learner', 'logistic');
            case "svm"
                model = fitclinear(X_aug, Y_aug, 'Weights', W_aug, 'Learner', 'svm');
            case "kernel"
                model = fitcsvm(X_aug, Y_aug, 'Weights', W_aug, 'KernelFunction', 'rbf', 'KernelScale', 'auto');
            case "fitcnet"
               model = fitcnet(X_aug, Y_aug, 'Weights', W_aug, 'LayerSizes', [128, 64], 'Lambda', 0.001);
            case "randomforest"
                model = fitcensemble(X_aug, Y_aug, 'Weights', W_aug, 'Method', 'Bag', 'NumLearningCycles', 300, 'Learners', t_tree);
        end

        % evaluate on S2
        scores2 = predict(model, X2);
        coverage2 = (scores2 == 1); % accepted set where h(x) = +1
        coverage_task(:, t) = coverage2;
        num_accepted = sum(coverage2);

        if num_accepted >= N_plus
            % empirical P(Y_tilde = j | h_c(X) = +1)
            T_jj_task(t) = sum(Y2(coverage2) == j) / num_accepted;
        end
    end

    for j = 1:num_classes
        t_range = (j - 1) * Q + (1:Q);
        [best_T_jj, rel_idx] = max(T_jj_task(t_range));

        if best_T_jj > -Inf
            best_coverage2 = coverage_task(:, t_range(rel_idx));
            coverage_h_best = sum(best_coverage2);
            T_col = zeros(num_classes, 1);
            for i = 1:num_classes
                T_col(i) = sum(Y2(best_coverage2) == i) / coverage_h_best;
            end
        else
            fprintf('Warning: Class %d found no valid c. Filling column uniformly.\n', j);
            T_col = ones(num_classes, 1) / num_classes;
        end

        T_hat(:, j) = T_col;
    end
end


==> code/matlab/main_exp.m <==
function main_exp(DATASET,type,N,N_rep,seed,noise_type,noise_p,estimator,method,eps_grid,N_plus,results_path)
    
    data_path = fullfile(fileparts(mfilename('fullpath')), '..', 'data');

    if ischar(N) || isstring(N), N = str2double(N); end
    if ischar(N_rep) || isstring(N_rep), N_rep = str2double(N_rep); end
    if ischar(seed) || isstring(seed), seed = str2double(seed); end
    if ischar(eps_grid) || isstring(eps_grid), eps_grid = str2double(eps_grid); end
    if ischar(N_plus) || isstring(N_plus), N_plus = str2double(N_plus); end

    
    if isempty(eps_grid) || isnan(eps_grid), eps_grid = 0.05; end
    if isempty(N_plus) || isnan(N_plus), N_plus = N/200; end
    
    
    if estimator=="cost"
	    num_workers = str2double(getenv('SLURM_CPUS_PER_TASK'));
	    if ~isnan(num_workers) && num_workers > 1
	        poolobj = gcp('nocreate');
	        if isempty(poolobj)
        	    pc = parcluster('local');
	            pc.NumWorkers = num_workers;
        	    parpool(pc, num_workers);
	        end
	    end
	    disp("pool created");
    end
    
    
    if estimator=="oracle"
        switch DATASET
	            case "MNIST"
    	            conv = load(fullfile(data_path, "mnist_convnext_base.mat"));
   		            num_classes = 10; 	        
                    Features_full = conv.X_train;
                    
                    Features_full = [Features_full;conv.X_test];
                    Features_full = double(Features_full);
                    
                    Y_C_full = double(conv.y_train); % original labels 1-10
                    Y_C_full = [Y_C_full; double(conv.y_test)];
                    Y_C_full(Y_C_full==0) = 10;
    
    
                    X_raw = Features_full;
        	        Y_raw = Y_C_full;
                    X_raw = [X_raw, ones(size(X_raw, 1), 1)];
    
    
            
	            case "letter"
		            load(fullfile(data_path, "letter.mat"))
		            d = 16;
		            num_classes = 26;
		            X_raw = x;
		            Y_raw = y';
                    Y_categorical = categorical(Y_raw);
                    
                    layers = [ ...
                        featureInputLayer(d, 'Name', 'input')
                        fullyConnectedLayer(128, 'Name', 'fc1')
                        reluLayer('Name', 'relu1')
                        
                        fullyConnectedLayer(64, 'Name', 'last_hidden_fc')
                        reluLayer('Name', 'last_hidden_activation') 
                        
                        fullyConnectedLayer(num_classes, 'Name', 'fc_logits')
                        softmaxLayer('Name', 'softmax')
                        classificationLayer('Name', 'output')
                    ];
                    
                   
                    options = trainingOptions('adam', ...
                        'MaxEpochs', 30, ...
                        'MiniBatchSize', 256, ...
                        'InitialLearnRate', 0.001, ...
                        'Shuffle', 'every-epoch', ...
                        'Plots', 'none', ...
                        'Verbose', false);
                   
                    net = trainNetwork(X_raw, Y_categorical, layers, options);
                    
                    
                    X_new = activations(net, X_raw, 'last_hidden_activation', 'OutputAs', 'rows');
                    X_raw = [X_new, ones(size(X_new, 1), 1)];
		            X_raw = double(X_raw);
		            Y_raw = double(Y_raw);
    
    
            
	            case "CIFAR10"
		            load(fullfile(data_path, "cifar10_convnext_base.mat"))
		            d = 1024;
		            num_classes = 10;
		            X_raw = [X_train; X_test];
		            Y_raw = [y_train; y_test];
		            Y_raw(Y_raw==0) = 10;
    
			        X_raw = double(X_raw);
			        Y_raw = double(Y_raw);
    
    
    
	            
	            case "satellite"
		            load(fullfile(data_path, "satellite.mat"))
		            d = 36;
		            num_classes = 6;
		            X_raw = satellite(:,1:36);
		            Y_raw = satellite(:,37);
                    Y_categorical = categorical(Y_raw);
                    
                   
                    layers = [ ...
                        featureInputLayer(d, 'Name', 'input')
                        
                        fullyConnectedLayer(128, 'Name', 'fc1')
                        reluLayer('Name', 'relu1')
                        
                        fullyConnectedLayer(64, 'Name', 'last_hidden_fc')
                        reluLayer('Name', 'last_hidden_activation')
                        
                        fullyConnectedLayer(num_classes, 'Name', 'fc_logits')
                        softmaxLayer('Name', 'softmax')
                        classificationLayer('Name', 'output')
                    ];
                    
                    options = trainingOptions('adam', ...
                        'MaxEpochs', 30, ...
                        'MiniBatchSize', 256, ...
                        'InitialLearnRate', 0.001, ...
                        'Shuffle', 'every-epoch', ...
                        'Plots', 'none', ...
                        'Verbose', false);
                    
                    net = trainNetwork(X_raw, Y_categorical, layers, options);
                    
                    
                    X_new = activations(net, X_raw, 'last_hidden_activation', 'OutputAs', 'rows');
                    X_raw = [X_new, ones(size(X_new, 1), 1)]; 
    
    
		            X_raw = double(X_raw);
		            Y_raw = double(Y_raw);
       
        end
    
    else
        
        switch DATASET
    	        case "MNIST"
        	        load(fullfile(data_path, "mnist.mat"))
        	        d = 784;   
        	        num_classes = 10;
        
        	        X_raw = reshape(training.images,d,[])';
        
        	        X_raw = [X_raw;reshape(test.images,d,[])'];
        
        	        Y_raw = double(training.labels); % original labels 1-10
        	        Y_raw = [Y_raw; double(test.labels)];
        	        Y_raw(Y_raw==0) = 10;
        
	            case "letter"
		            load(fullfile(data_path, "letter.mat"))
		            d = 16;
		            num_classes = 26;
		            X_raw = x;
		            Y_raw = y';
            
	            case "CIFAR10"
		            load(fullfile(data_path, "cifar10_convnext_base.mat"))
		            d = 1024;
		            num_classes = 10;
		            X_raw = [X_train; X_test];
		            Y_raw = [y_train; y_test];
		            Y_raw(Y_raw==0) = 10;
	            
	            case "satellite"
		            load(fullfile(data_path, "satellite.mat"))
		            d = 36;
		            num_classes = 6;
		            X_raw = satellite(:,1:36);
		            Y_raw = satellite(:,37);
        end
    
    end
    
    
    fprintf('Starting %s experiment (%d classes, n=%d)...\n',DATASET, num_classes, N);
    
    
    all_errors = zeros(1,N_rep);
    all_T = zeros(num_classes,num_classes,N_rep);
    T_true = zeros(num_classes,num_classes,N_rep);
    

    for r = 1:N_rep
	    tic
	    rng(seed+r,'philox');
        switch noise_type
            case "uniform"
                if noise_p>1 
	                rho= rand(1,num_classes)/2;
                
	                A = repmat(rho/(num_classes-1), num_classes, 1);
                    A(eye(num_classes)==1) = 1 - rho;
                
                    T_true(:,:,r) = A;
                else
                    T_true(:,:,r) = (1-noise_p) * eye(num_classes) + (noise_p/(num_classes-1)) * (ones(num_classes)-eye(num_classes));
                    T_true(:,:,r) = T_true(:,:,r) ./ sum(T_true(:,:,r), 1);
                end
        
            case "flip"
	            if noise_p>1
                    rho = rand(1,num_classes)/2;
                    T = zeros(num_classes,num_classes);
                    
                    T(1,1) = 1 - rho(1);
                    T(2,1) = rho(1);
                    
                    for j = 2:num_classes
                        T(j,j)   = 1 - rho(j);
                        T(j-1,j) = rho(j);
                    end	 
                    T_true(:,:,r) = T;
                else
                    T_true(:,:,r) =  (1-noise_p)*eye(num_classes) + noise_p*diag(ones(num_classes-1,1),1);
                    T_true(2,1,r) = noise_p;
                
              end
        end
        

        idx = randperm(size(X_raw, 1), N);
        X = X_raw(idx, :);
        Y = Y_raw(idx);
    
    
        Y_tilde = zeros(size(Y));
        for k = 1:N
            probs = T_true(:, Y(k),r);
	    probs = probs(:)';
            Y_tilde(k) = find(rand < cumsum(probs), 1);
        end
    
    
        tic
    
        switch estimator
            case "cost"
                T_estimated = cost(X, Y_tilde, num_classes, eps_grid, N_plus, method);
            case "thr"
                T_estimated = thr(X, Y_tilde, num_classes,N_plus,method);
            case "anchor_based"
                T_estimated = anchor_based(X, Y_tilde, num_classes, method);
	    case "oracle"
		    T_true_ = T_true(:,:,r);
	            T_estimated = oracle(X, Y_tilde, num_classes, T_true_);
        end
    
        err = T_true(:,:,r) - T_estimated;
        all_errors(r) = mean(abs(err(:))); % mean absolute error (MAE)
    
        tiempos(r) = toc; % time
    
        all_T(:,:,r) = T_estimated;
    
        
        fprintf('Repetition %d/%d completed.\n', r, N_rep);
    end
    
    
    switch estimator
        case "cost"
            file_params = [DATASET, string(N), string(N_rep), string(seed), noise_type, string(noise_p), estimator, method, string(eps_grid), string(N_plus)];
        case "thr"
            file_params = [DATASET, string(N), string(N_rep), string(seed), noise_type, string(noise_p), estimator, method, string(N_plus)];
        case "anchor_based"
            file_params = [DATASET, string(N), string(N_rep), string(seed), noise_type, string(noise_p), estimator, method];
        case "oracle"
            file_params = [DATASET, string(N), string(N_rep), string(seed), noise_type, string(noise_p), estimator];
    
    end
    
    
    
    t = datetime("now");
    filename = join(file_params, "_");
    
    
    switch type
	    case "table"
		    out_dir = fullfile(results_path, "table");
		    if ~isfolder(out_dir), mkdir(out_dir); end
		    save(fullfile(out_dir, filename + ".mat"), "tiempos", "all_errors","t", "all_T", "T_true")
	    otherwise
		    out_dir = fullfile(results_path, "plot");
		    if ~isfolder(out_dir), mkdir(out_dir); end
		    disp("saving")
		    save(fullfile(out_dir, type + "_"+ filename + ".mat"),"tiempos", "all_errors","t", "all_T", "T_true")
		    disp("saved")
    end

end




==> code/matlab/oracle.m <==
function T_mle = oracle(fX, Y_tilde, num_classes, T_true)

    [~, d] = size(fX);
    K = num_classes;
    
    num_params_B = d * K;
    
    
    B0 = ones(d,num_classes);
    
    
    P = T_true;
    P = P./sum(P);
    V0 = log(P);
    
    
    theta0 = [B0(:); V0(:)];

    
    options = optimoptions('fminunc', 'Display', 'none', ...
        'Algorithm', 'quasi-newton', ...
        'SpecifyObjectiveGradient', true, ...
        'MaxIterations', 3000, ...
        'MaxFunctionEvaluations', 1e6);

    nll_func = @(theta) joint_mixture_nll_multiclass(theta, fX, Y_tilde, d, K);
    theta_opt = fminunc(nll_func, theta0, options);

    
    V_opt = reshape(theta_opt(num_params_B + 1 : end), K, K);
    T_mle = exp(V_opt) ./ sum(exp(V_opt), 1);

end

function [nll, grad] = joint_mixture_nll_multiclass(theta, fX, Y_tilde, d, K)
    num_params_B = d * K;
    N = size(fX, 1);
    B = reshape(theta(1:num_params_B), d, K);
    V = reshape(theta(num_params_B + 1 : end), K, K);

    % T(k,j) = P(Y_tilde=k | Y=j)
    V_shift = V - max(V, [], 1); % numerical stability, does not change T
    expV = exp(V_shift);
    T_est = expV ./ sum(expV, 1);

    
    logits = fX * B; % (N x K-1)
    logits = logits - max(logits, [], 2); % numerical stability
    exp_logits = exp(logits); 
    P_clean = exp_logits ./ sum(exp_logits, 2); % (N x K)

    
    P_noisy = P_clean * T_est'; % (N x K)

    P_noisy = max(min(P_noisy, 1 - 1e-9), 1e-9);

    idx = sub2ind(size(P_noisy), (1:N)', Y_tilde);
    observed_probs = P_noisy(idx);

    nll = -sum(log(observed_probs));

    if nargout > 1
        Ty = T_est(Y_tilde, :); % (N x K)

        % dNLL/dP_clean(i,j) = -T(y_i,j) / P_noisy(i,y_i)
        g = -Ty ./ observed_probs; % (N x K)

        
        C = g .* P_clean; % (N x K)
        h = sum(C, 2);    % (N x 1), = sum_j g(i,j) P_clean(i,j)

        
        D = P_clean .* (g - h); % (N x K)
        grad_B = fX' * D;       % (d x K)

        
        Iy = sparse(1:N, Y_tilde, 1, N, K);
        term1 = full(Iy' * C);      % (K x K)
        S = sum(C, 1);              % (1 x K)
        term2 = T_est .* S;         % (K x K)
        grad_V = term1 - term2;     % (K x K)

        grad = [grad_B(:); grad_V(:)];
    end
end


==> code/matlab/predict_scores.m <==
function scores = predict_scores(model, X_input)
    [~, scores] = predict(model, X_input);
end


==> code/matlab/thr.m <==
function T_hat = thr(X, Y_tilde, num_classes, N_plus, method)

    [n, ~] = size(X);

    
    if isempty(N_plus), N_plus = n/200; end

    
    idx = randperm(n);
    mid = floor(n/2);
    S1_idx = idx(1:mid);
    S2_idx = idx(mid+1:end);
    
    X1 = X(S1_idx, :); Y1 = Y_tilde(S1_idx);
    X2 = X(S2_idx, :); Y2 = Y_tilde(S2_idx);

    T_hat = zeros(num_classes);

    parfor j = 1:num_classes
        
        switch method
            case "logistic"
                model = fitclinear(X1, j*(Y1==j),'Learner', 'logistic');
            case "fitcnet"
                model = fitcnet(X1,j*(Y1==j),'LayerSizes',[128,64],'Lambda',0.001);
	        case "randomforest"
                t = templateTree('MaxNumSplits', 200, 'MinLeafSize', 5, 'NumPredictorsToSample', sqrt(size(X1,2)) );
                model = fitcensemble(X1, j*(Y1==j), 'Method', 'Bag', 'NumLearningCycles', 300, 'Learners', t ); 
        end


	    scores_T = predict_scores(model, X2);
        
        sj_T = scores_T(:, 2);

        [~, idx] = sort(sj_T, 'descend');
        sorted_labels = Y2(idx);

        proportion_j = - Inf;
        for k = floor(N_plus):length(sorted_labels)
            if proportion_j <= sum(sorted_labels(1:k)==j)/k
                selected_labels = sorted_labels(1:k);
                proportion_j = sum(sorted_labels(1:k)==j)/k;
            end
        end

        for k = 1:num_classes
                T_hat(k, j) = sum(selected_labels == k) / length(selected_labels);
        end
    end
end



==> code/python/example.py <==
#Estimate the transition matrix of synthetic 0.2-uniform label noise on the digits dataset
import numpy as np
from sklearn.datasets import load_digits
from sklearn.linear_model import LogisticRegression
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import StandardScaler

from transition_matrix import estimate_T_cost_sensitive, estimate_T_threshold_selection

X, y = load_digits(return_X_y=True)
K, p = 10, 0.2

# True transition matrix T[i, j] = P(noisy = i | clean = j) and noisy labels
T_true = (1 - p) * np.eye(K) + p / (K - 1) * (1 - np.eye(K))
rng = np.random.default_rng(0)
y_noisy = np.array([rng.choice(K, p=T_true[:, label]) for label in y])

classifier = make_pipeline(StandardScaler(), LogisticRegression(max_iter=1000))
n_plus = 20  # the default n/200 is only about 8 on this small dataset

T_thr = estimate_T_threshold_selection(X, y_noisy, classifier, n_plus=n_plus, random_state=0)
T_cost = estimate_T_cost_sensitive(X, y_noisy, classifier, n_plus=n_plus, random_state=0, n_jobs=-1)

np.set_printoptions(precision=3, suppress=True, linewidth=120)
print(f"True transition matrix:\n{T_true}\n")
print(f"Algorithm 1 (threshold selection), MAE {np.abs(T_thr - T_true).mean():.4f}:\n{T_thr}\n")
print(f"Algorithm 2 (cost-sensitive), MAE {np.abs(T_cost - T_true).mean():.4f}:\n{T_cost}")

# Appendix B plots (off by default)
# estimate_T_threshold_selection(X, y_noisy, classifier, n_plus=n_plus, random_state=0, plot=True)
# estimate_T_cost_sensitive(X, y_noisy, classifier, n_plus=n_plus, random_state=0, n_jobs=-1, plot=True)


==> code/python/transition_matrix.py <==
# Label-noise transition matrix estimation via selective classification

# Implements Algorithm 1 (threshold selection) and Algorithm 2 (cost-sensitive risk minimization)
# Both accept any scikit-learn classifier or Pipeline and return T_hat with T_hat[i, j] = P(noisy label = i | clean label = j)

import warnings

import numpy as np
from joblib import Parallel, delayed
from sklearn.base import clone
from sklearn.linear_model import LogisticRegression
from sklearn.pipeline import Pipeline


def estimate_T_threshold_selection(X, y, classifier=None, n_plus=None, n_classes=None, random_state=None, n_jobs=None, plot=False):
    """Estimate T with Algorithm 1 (threshold selection).

    Parameters
    ----------
    X : array-like of shape (n, d)
    y : array-like of shape (n,), noisy labels in {0, ..., K-1}
    classifier : scikit-learn classifier or Pipeline with predict_proba or decision_function; a clone is fit for each class (one vs. rest). Recommendation: use a classifier that works well in the dataset. Default: LogisticRegression.
    n_plus : minimum number of accepted samples N+. Default: n / 200.
    n_classes : number of classes |Y|. Default: max(y) + 1.
    random_state : seed for the split into S1 and S2.
    n_jobs : number of classes fit in parallel (joblib).
    plot : if True, plot T_jj against the number of accepted samples (as in Appendix B).

    Returns
    -------
    T_hat : ndarray of shape (|Y|, |Y|) where T_hat[i, j] = P(noisy label = i | clean label = j)
    """
    X1, y1, X2, y2, K, n_plus = _split(X, y, n_plus, n_classes, random_state)
    classifier = LogisticRegression(max_iter=1000) if classifier is None else classifier
    k = np.arange(1, len(y2) + 1)

    def column(j):
        model = clone(classifier).fit(X1, y1 == j)
        order = np.argsort(-_scores(model, X2), kind="stable")
        T_jj = np.cumsum(y2[order] == j) / k  # T_jj when accepting the top-k scores
        valid = T_jj[n_plus - 1:]
        k_hat = len(y2) - np.argmax(valid[::-1])
        return np.bincount(y2[order[:k_hat]], minlength=K) / k_hat, T_jj, k_hat

    columns = Parallel(n_jobs=n_jobs)(delayed(column)(j) for j in range(K))
    T_hat = np.column_stack([col for col, _, _ in columns])

    if plot:
        def draw(j, ax):
            _, T_jj, k_hat = columns[j]
            ax.semilogx(k, T_jj)
            ax.plot(k_hat, T_jj[k_hat - 1], "o")
            ax.set_xlabel("Number of accepted samples k")
            ax.set_ylabel(r"$\hat T_{j,j}$")
        _plot_classes(K, draw)
    return T_hat


def estimate_T_cost_sensitive(X, y, classifier=None, eps=0.05, n_plus=None, n_classes=None, random_state=None, n_jobs=None, plot=False):
    """Estimate T with Algorithm 2 (cost-sensitive risk minimization).

    Parameters
    ----------
    X : array-like of shape (n, d)
    y : array-like of shape (n,), noisy labels in {0, ..., |Y|-1}
    classifier : scikit-learn classifier or Pipeline whose fit accepts sample_weight. A clone is fit for each class and cost c. Recommendation: use a classifier that works well in the dataset. Default: LogisticRegression.
    eps : grid spacing; the costs are c = eps, 2 eps, ..., 1 - eps.
    n_plus : minimum number of accepted samples N+. Default: n / 200.
    n_classes : number of classes |Y|. Default: max(y) + 1.
    random_state : seed for the split into S1 and S2.
    n_jobs : number of (class, cost) problems fit in parallel (joblib).
    plot : if True, plot T_jj and the number of accepted samples against c (Appendix B).

    Returns
    -------
    T_hat : ndarray of shape (|Y|, |Y|) where T_hat[i, j] = P(noisy label = i | clean label = j).
    """
    X1, y1, X2, y2, K, n_plus = _split(X, y, n_plus, n_classes, random_state)
    classifier = LogisticRegression(max_iter=1000) if classifier is None else classifier
    costs = eps * np.arange(1, round(1 / eps))

    def accepted(j, c):
        not_j = y1 != j
        X_aug = np.concatenate([X1, X1[not_j]])
        y_aug = np.r_[np.ones(len(y1), dtype=int), np.zeros(not_j.sum(), dtype=int)]
        w = np.r_[np.full(len(y1), c), np.ones(not_j.sum())]
        return _fit_weighted(classifier, X_aug, y_aug, w).predict(X2) == 1

    acc = Parallel(n_jobs=n_jobs)(delayed(accepted)(j, c) for j in range(K) for c in costs)
    acc = np.array(acc).reshape(K, len(costs), len(y2))  # acc[j, q] = accepted samples of S2
    counts = acc.sum(axis=2)
    with np.errstate(invalid="ignore"):
        T_jj = (acc & (y2 == np.arange(K)[:, None, None])).sum(axis=2) / counts

    T_hat = np.empty((K, K))
    q_hat = [None] * K
    for j in range(K):
        valid = counts[j] >= n_plus
        if not valid.any():
            warnings.warn(f"Class {j}: no cost c accepts N+ samples, filling column uniformly.")
            T_hat[:, j] = 1 / K
            continue
        q = q_hat[j] = np.argmax(np.where(valid, T_jj[j], -np.inf))
        T_hat[:, j] = np.bincount(y2[acc[j, q]], minlength=K) / counts[j, q]

    if plot:
        def draw(j, ax):
            ax.plot(costs, T_jj[j], "b")
            if q_hat[j] is not None:
                ax.plot(costs[q_hat[j]], T_jj[j, q_hat[j]], "o", color="C1")
            ax.set_xlabel("c")
            ax.set_ylabel(r"$\hat T_{j,j}$", color="b")
            ax2 = ax.twinx()
            ax2.plot(costs, counts[j], "r")
            ax2.axhline(n_plus, color="r", ls=":")
            ax2.set_ylabel("Accepted samples", color="r")
        _plot_classes(K, draw)
    return T_hat


def _split(X, y, n_plus, n_classes, random_state):
    """Split the samples into two halves S1 and S2 (m1 = m2 = n/2)."""
    X, y = np.asarray(X), np.asarray(y).astype(int)
    n = len(y)
    K = y.max() + 1 if n_classes is None else n_classes
    n_plus = max(1, int(n / 200 if n_plus is None else n_plus))
    idx = np.random.default_rng(random_state).permutation(n)
    s1, s2 = idx[:n // 2], idx[n // 2:]
    if len(s2) < n_plus:
        raise ValueError(f"N_plus={n_plus} is larger than the second split ({len(s2)} samples).")
    return X[s1], y[s1], X[s2], y[s2], K, n_plus


def _scores(model, X):
    if hasattr(model, "predict_proba"):
        return model.predict_proba(X)[:, 1]
    return model.decision_function(X)


def _fit_weighted(classifier, X, y, w):
    model = clone(classifier)
    if isinstance(model, Pipeline):
        return model.fit(X, y, **{f"{model.steps[-1][0]}__sample_weight": w})
    return model.fit(X, y, sample_weight=w)


def _plot_classes(K, draw):
    import matplotlib.pyplot as plt

    cols = min(K, 5)
    rows = -(-K // cols)
    fig, axes = plt.subplots(rows, cols, figsize=(3.5 * cols, 2.8 * rows), squeeze=False)
    for j, ax in enumerate(axes.flat):
        if j < K:
            draw(j, ax)
            ax.set_title(f"Class {j}")
        else:
            ax.axis("off")
    fig.tight_layout()
    plt.show()
